Global Analysis of Nuclear Parton Distribution Functions using Markov Chain Monte Carlo

Global analyses of nuclear parton distribution functions (nPDFs) have traditionally used the Hessian method for uncertainty estimation, relying on a local quadratic approximation of the chi-squared function. This Gaussian approximation can be inadequate when experimental constraints are limited and parameter correlations are strong, as it cannot fully capture asymmetric uncertainties, flat directions, or multiple minima. This thesis develops a Bayesian framework for nPDF determination using Markov Chain Monte Carlo (MCMC) techniques within the nCTEQ analysis framework. An adaptive Metropolis-Hastings algorithm enables direct sampling of the posterior distribution, revealing pronounced non-Gaussian behavior and secondary minima, particularly in the valence distributions. The analysis presents the first global single-nucleus determination of lead (Pb) PDFs based exclusively on lead data, complemented by a multi-nuclei analysis incorporating different nuclear targets through a standard analytic dependence on the mass number. Including lighter nuclei significantly constrains quark distributions and changes the extracted lead PDFs, while the gluon distribution remains comparatively stable. A comparison with Hessian-based results highlights the limitations of the Gaussian approximation in regions with strong nonlinearity or multimodality. Overall, this work establishes Bayesian MCMC inference as a flexible framework for nPDF determination, providing a more comprehensive characterization of parameter uncertainties and the underlying parameter space.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> hooks/install.sh <==
#!/bin/bash

# Adapted from https://gist.github.com/tilap/0590e78c9cfd8f6548f5

# Basic script to set custom project hook and share it with other developpers
#
# cd [path-of-the-script]
# . install.sh
#
# Folders usecase
# /.git
# /.git/hooks
# /hooks/install.sh <- this script
# /hooks <- path of your hooks

set -e

# list of hooks the script will look for
HOOK_NAMES="applypatch-msg pre-applypatch post-applypatch pre-commit prepare-commit-msg commit-msg post-commit pre-rebase post-checkout post-merge pre-receive update post-receive post-update pre-auto-gc"

PROJECT_ROOT_DIR=`git rev-parse --show-toplevel`

# absolute folder path of directory into which hooks should be installed
TGT_DIR=$PROJECT_ROOT_DIR/.git/hooks

# absolute folder path of the custom hooks to deploy / current script
SRC_DIR=$PROJECT_ROOT_DIR/hooks

# relative folder path from the target dir to the source dir
LNS_RELATIVE_PATH=../../hooks

echo "Install project git hooks"

for hook in $HOOK_NAMES; do
    # if we have a custom hook to set
    if [ -f $SRC_DIR/$hook ]; then
      echo "> Hook $hook"
      if [ ! -x $SRC_DIR/$hook ]; then
          echo " > Not executable, skipping"
          continue
      fi
      # If the hook already exists, is executable, and is not a symlink
      if [ ! -h $TGT_DIR/$hook -a -x $TGT_DIR/$hook ]; then
          echo " > Old git hook $hook disabled"
          # append .old to disable it
          mv $TGT_DIR/$hook $TGT_DIR/$hook.old
      fi

      # create the symlink, overwriting the file if it exists
      echo " > Enable project git hook"
      ln -s -f $LNS_RELATIVE_PATH/$hook $TGT_DIR/$hook
    fi
done

